Discriminating modelling approaches for Point in Time Economic Scenario Generation

We introduce the notion of Point in Time Economic Scenario Generation (PiT ESG) with a clear mathematical problem formulation to unify and compare economic scenario generation approaches conditional on forward looking market data. Such PiT ESGs should provide quicker and more flexible reactions to sudden economic changes than traditional ESGs calibrated solely to long periods of historical data. We specifically take as economic variable the S&P500 Index with the VIX Index as forward looking market data to compare the nonparametric filtered historical simulation, GARCH model with joint likelihood estimation (parametric), Restricted Boltzmann Machine and the conditional Variational Autoencoder (Generative Networks) for their suitability as PiT ESG. Our evaluation consists of statistical tests for model fit and benchmarking the out of sample forecasting quality with a strategy backtest using model output as stop loss criterion. We find that both Generative Networks outperform the nonparametric and classic parametric model in our tests, but that the CVAE seems to be particularly well suited for our purposes: yielding more robust performance and being computationally lighter.

==> figures/svg2pdf.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Aug 19 18:04:31 2021

@author: rui
"""

import os

if __name__ == "__main__":
    cwd=os.getcwd()
    for path, sudirs, files in os.walk(cwd):
        for file in files:
            print(file)
            if file.split('.')[1]=='svg':
                print(file)
                name=path+os.sep+file.split('.')[0]
                os.system('/Applications/Inkscape.app/Contents/MacOS/inkscape %s --export-type=pdf --export-filename="%s.pdf"' %(path+os.sep+file, name))
        
